Logit-Aware MIMO AirComp for Distributed Mixture-of-Experts LLM Inference over Wireless Edge Networks

Distributed mixture-of-experts (MoE) inference is a promising architecture for deploying large language models (LLMs) at wireless edge networks because sparse experts can be placed across coordinated base stations (BSs), while the anchor node and user equipment (UE) can offload LLM inference tasks to BSs. The communication bottleneck is the MoE aggregation, where the anchor BS must recover a weighted sum of selected expert outputs before each decoding step. Over-the-air computation (AirComp) is well matched to this operation because the wireless multiple-access channel naturally superposes simultaneous transmissions. However, conventional AirComp minimizes communication distortion, whereas MoE aggregation errors have unequal impact on LLM outputs. We propose a logit-aware MIMO AirComp framework that estimates local logit sensitivity as block-level weights and jointly optimizes receive combiners and BS precoders under per-BS power constraints. We also develop an alternating algorithm that protects decoding decisions from aggregation perturbations. Using OpenCompass, we evaluate Qwen3-30B-A3B-Instruct-2507-FP8 on GSM8K and ARC-Challenge. At 30 dB aggregation SNR, perturbed Qwen3 retains 99.3% of clean GSM8K accuracy and 94.8% of clean ARC-Challenge accuracy. In a direct ARC-Challenge closed-loop audit over 295 examples, SW-AirComp achieves 43.73% accuracy at 30 dB and 26.78% at 20 dB, outperforming unweighted, matched-filter, and zero-forcing AirComp. In the wireless simulator, SW-AirComp reduces decision-relevant aggregation distortion; at 20 dB, its final weighted-sum mean-squared error is 53.5% lower than unweighted AirComp under the same channels, samples, and sensitivity weights. Logit-RMSE and logit-gap diagnostics further show that the gain comes from reducing output-logit perturbation and lowering the risk of top-token changes.

==> matlab/generate_final_figures.m <==
clear; close all; clc;

scriptDir = fileparts(mfilename('fullpath'));
if isempty(scriptDir)
    scriptDir = pwd;
end
finalDir = fileparts(scriptDir);
projectRoot = fileparts(finalDir);
outDir = fullfile(scriptDir, 'figures');
if ~exist(outDir, 'dir')
    mkdir(outDir);
end

openCsv = fullfile(projectRoot, 'paper wiriting', 'simulation_results', ...
    'olmoe_opencompass_aircomp_snr_sweep.csv');
arcAuditCsv = fullfile(projectRoot, 'paper wiriting', 'simulation_results', ...
    'olmoe_opencompass_arc_c_snr0_seed_audit.csv');
controlledDir = fullfile(projectRoot, 'wireless_sim_platform', 'results', ...
    'moe_validation', 'controlled_moe_validation_diagnostic_20260605_003929');
massiveDir = fullfile(projectRoot, 'wireless_sim_platform', 'results', ...
    'raw', 'massive_mimo_paper_demo_16layers_20260607_135724');

requiredFiles = {openCsv, ...
    arcAuditCsv, ...
    fullfile(controlledDir, 'aggregate.csv'), ...
    fullfile(controlledDir, 'convergence.csv'), ...
    fullfile(controlledDir, 'layer_error.csv'), ...
    fullfile(controlledDir, 'logit_metrics.csv'), ...
    fullfile(controlledDir, 'sensitivity_summary.csv'), ...
    fullfile(massiveDir, 'aggregate.csv'), ...
    fullfile(massiveDir, 'layer_error.csv'), ...
    fullfile(massiveDir, 'per_block.csv')};
for fileIdx = 1:numel(requiredFiles)
    if ~isfile(requiredFiles{fileIdx})
        error('Missing input file: %s', requiredFiles{fileIdx});
    end
end

set(groot, 'defaultFigureVisible', 'off');
set(groot, 'defaultAxesFontName', 'Arial');
set(groot, 'defaultTextFontName', 'Arial');
set(groot, 'defaultAxesFontSize', 7);
set(groot, 'defaultTextFontSize', 7);
set(groot, 'defaultLineLineWidth', 1.15);

openT = readtable(openCsv, 'TextType', 'string');
arcAuditT = readtable(arcAuditCsv, 'TextType', 'string');
ctrlAgg = removeSkipped(readtable(fullfile(controlledDir, 'aggregate.csv'), ...
    'TextType', 'string'));
ctrlConv = removeSkipped(readtable(fullfile(controlledDir, 'convergence.csv'), ...
    'TextType', 'string'));
ctrlLayer = removeSkipped(readtable(fullfile(controlledDir, 'layer_error.csv'), ...
    'TextType', 'string'));
ctrlLogit = removeSkipped(readtable(fullfile(controlledDir, 'logit_metrics.csv'), ...
    'TextType', 'string'));
ctrlSensitivity = readtable(fullfile(controlledDir, 'sensitivity_summary.csv'), ...
    'TextType', 'string');
massAgg = removeSkipped(readtable(fullfile(massiveDir, 'aggregate.csv'), ...
    'TextType', 'string'));
massLayer = removeSkipped(readtable(fullfile(massiveDir, 'layer_error.csv'), ...
    'TextType', 'string'));
massPerBlock = removeSkipped(readtable(fullfile(massiveDir, 'per_block.csv'), ...
    'TextType', 'string'));

baselineIds = ["paper_aircomp", "unweighted_aircomp", "layer_only_weighting", ...
    "shuffled_weight_aircomp", "digital_separate"];
baselineLabels = ["SW-AirComp", "UW-AirComp", "LB-AirComp", ...
    "SH-AirComp", "SepLink"];
analogBaselineIds = baselineIds(1:4);
analogBaselineLabels = baselineLabels(1:4);
controlledBaselineIds = ["paper_aircomp", "unweighted_aircomp", "layer_only_weighting", ...
    "shuffled_weight_aircomp", "matched_filter_aircomp", "equal_power_aircomp"];
controlledBaselineLabels = ["SW-AirComp", "UW-AirComp", "LB-AirComp", ...
    "SH-AirComp", "MF-AirComp", "EP-AirComp"];
snrGrid = [-10 0 10 20 30];
snrGridNoOverload = [0 10 20 30];

plotOpenBenchmarkCombined(openT, ["GSM8K", "ARC-Challenge"], ...
    ["GSM8K", "ARC-c"], outDir, "olmoe_opencompass_accuracy_snr", arcAuditT);

ctrlAgg16 = filterNT(ctrlAgg, 16);
ctrlLogit16 = filterNT(ctrlLogit, 16);
ctrlLayer16 = filterNT(ctrlLayer, 16);

plotMetricByBaseline(ctrlAgg16, "weighted_mse", snrGrid, controlledBaselineIds, ...
    controlledBaselineLabels, outDir, "controlled_weighted_mse_vs_snr", ...
    "Weighted MSE", true, false);
plotMetricByBaseline(ctrlLogit16, "true_logit_mse", snrGrid, controlledBaselineIds, ...
    controlledBaselineLabels, outDir, "controlled_true_logit_mse_vs_snr", ...
    "True logit MSE", true, false);
plotMetricByBaseline(ctrlLogit16, "kl_clean_to_noisy", snrGrid, controlledBaselineIds, ...
    controlledBaselineLabels, outDir, "controlled_kl_vs_snr", ...
    "KL(clean || noisy)", true, false);
plotMetricByBaseline(ctrlLogit16, "top_token_flip_rate", snrGrid, controlledBaselineIds, ...
    controlledBaselineLabels, outDir, "controlled_top_flip_vs_snr", ...
    "Top-token flip rate (%)", false, true);

plotMetricByNT(filterBaseline(massAgg, "paper_aircomp"), "weighted_mse", ...
    snrGrid, [32 64 128], outDir, "massive_mimo_antenna_scaling", ...
    "WMSE");
plotRatioToProposed(filterNT(massAgg, 128), "weighted_mse", snrGrid, ...
    baselineIds, baselineLabels, outDir, "massive_mimo_baseline_128", ...
    "WMSE ratio to SW");
plotRelativeGainByBaseline(filterNT(massAgg, 128), "weighted_mse", snrGrid, ...
    baselineIds(2:5), baselineLabels(2:5), outDir, "massive_mimo_gain_128");
plotLayerProfile(filterBaseline(filterNT(massLayer, 128), "paper_aircomp"), ...
    snrGrid, outDir, "massive_mimo_layer_profile");
plotRatioToProposed(filterNT(massLayer, 128), "approx_weighted_logit_rmse", ...
    snrGrid, baselineIds, baselineLabels, outDir, ...
    "massive_mimo_weighted_logit_rmse_128", "$\rho_{\rm logit}$");
plotMetricByBaseline(filterNT(massLayer, 128), "margin_crossing_rate_proxy", ...
    snrGridNoOverload, baselineIds, baselineLabels, outDir, ...
    "massive_mimo_margin_crossing_128", "$p_{\rm mv}$ (\%)", true, true, 0.1);
plotSensitivityQuintileError(massPerBlock, 128, 10, baselineIds, ...
    baselineLabels, outDir, "massive_mimo_sensitivity_quintile_error");
plotSensitivityQuintileRatio(massPerBlock, 128, 10, ...
    baselineIds(2:end), baselineLabels(2:end), outDir, ...
    "massive_mimo_sensitivity_quintile_ratio");

fprintf('Wrote MATLAB figures to %s\n', outDir);

function plotOpenBenchmark(T, benchmarkName, outDir, fileName, plotTitle)
    [snrVals, accVals, cleanAcc] = openSeries(T, benchmarkName);
    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    hAir = plot(ax, snrVals, accVals, '-o', 'Color', colors(1, :), ...
        'MarkerFaceColor', colors(1, :), 'MarkerSize', 4.2);
    hClean = yline(ax, cleanAcc, '--', 'Color', [0.30 0.30 0.30], ...
        'LineWidth', 1.0);
    xlabel(ax, 'SNR (dB)');
    ylabel(ax, 'Accuracy (%)');
    title(ax, plotTitle, 'FontWeight', 'normal');
    xlim(ax, [min(snrVals) max(snrVals)]);
    xticks(ax, snrVals);
    ylim(ax, [0 max(100, ceil(max([accVals; cleanAcc]) / 10) * 10)]);
    legend(ax, [hAir hClean], {'AirComp replay', 'Clean reference'}, ...
        'Location', 'southeast', 'Box', 'off');
    styleAxes(ax);
    saveFigure(fig, outDir, fileName);
end

function plotOpenBenchmarkCombined(T, benchmarkNames, displayNames, outDir, fileName, auditT)
    if nargin < 6
        auditT = table();
    end
    fig = makeFigure(3.55, 2.35);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'o', 's', '^', 'd', 'v'};
    lineStyles = {'-', '-.'};
    airHandles = gobjects(0);
    cleanHandles = gobjects(0);
    airLabels = strings(0);
    cleanLabels = strings(0);
    yMax = 0;
    for idx = 1:numel(benchmarkNames)
        [snrVals, accVals, cleanAcc] = openSeries(T, benchmarkNames(idx));
        auditMean = NaN;
        if benchmarkNames(idx) == "ARC-Challenge" && ~isempty(auditT)
            auditRows = auditT.benchmark == benchmarkNames(idx) & ...
                auditT.mode == "aircomp_seed_audit" & auditT.snr_db == 0;
            if any(auditRows)
                auditVals = auditT.value(auditRows);
                auditMean = mean(auditVals);
                zeroIdx = snrVals == 0;
                if any(zeroIdx)
                    accVals(zeroIdx) = auditMean;
                end
            end
        end
        hAir = plot(ax, snrVals, accVals, ...
            'LineStyle', lineStyles{min(idx, numel(lineStyles))}, ...
            'Marker', markers{idx}, ...
            'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
            'LineWidth', 1.05, ...
            'MarkerSize', 4.2);
        hClean = yline(ax, cleanAcc, '--', 'Color', colors(idx, :), ...
            'LineWidth', 0.95);
        airHandles(end + 1) = hAir; %#ok<AGROW>
        cleanHandles(end + 1) = hClean; %#ok<AGROW>
        airLabels(end + 1) = displayNames(idx) + " AirComp"; %#ok<AGROW>
        cleanLabels(end + 1) = displayNames(idx) + " clean"; %#ok<AGROW>
        yMax = max([yMax; accVals; cleanAcc]);
    end
    xlabel(ax, 'SNR (dB)');
    ylabel(ax, 'Accuracy (%)');
    xlim(ax, [-0.8 30.8]);
    xticks(ax, 0:10:30);
    ylim(ax, [0 max(50, ceil(yMax / 10) * 10)]);
    legend(ax, [airHandles cleanHandles], ...
        cellstr([airLabels cleanLabels]), 'Location', 'southoutside', ...
        'NumColumns', 2, 'Box', 'off');
    styleAxes(ax);
    saveFigure(fig, outDir, fileName);
end

function plotOpenRetention(T, benchmarkNames, outDir, fileName)
    fig = makeFigure(3.35, 2.15);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'o', 's', '^', 'd', 'v'};
    handles = gobjects(0);
    labels = strings(0);
    for idx = 1:numel(benchmarkNames)
        [snrVals, accVals, cleanAcc] = openSeries(T, benchmarkNames(idx));
        retention = 100 .* accVals ./ cleanAcc;
        h = plot(ax, snrVals, retention, ['-' markers{idx}], ...
            'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
            'MarkerSize', 4.2);
        handles(end + 1) = h; %#ok<AGROW>
        labels(end + 1) = benchmarkNames(idx); %#ok<AGROW>
    end
    hClean = yline(ax, 100, '--', 'Color', [0.30 0.30 0.30], ...
        'LineWidth', 1.0);
    xlabel(ax, 'SNR (dB)');
    ylabel(ax, 'Clean-normalized accuracy (%)');
    title(ax, 'OpenCompass accuracy retention', 'FontWeight', 'normal');
    xlim(ax, [0 30]);
    xticks(ax, 0:10:30);
    ylim(ax, [0 115]);
    legend(ax, [handles hClean], [cellstr(labels) {'Clean'}], ...
        'Location', 'southeast', 'Box', 'off');
    styleAxes(ax);
    saveFigure(fig, outDir, fileName);
end

function plotMetricByBaseline(T, metricName, snrGrid, baselineIds, baselineLabels, ...
        outDir, fileName, yLabelText, useLogY, asPercent, logFloor)
    if nargin < 11
        logFloor = [];
    end
    fig = makeFigure(3.35, 2.15);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'o', 's', '^', 'd', 'v', 'x'};
    lineStyles = {'-', '--', '-.', ':', '--', '-.'};
    lineWidths = [1.75, 1.15, 1.15, 1.15, 1.15, 1.15];
    handles = gobjects(0);
    labels = strings(0);
    yAll = [];
    for idx = 1:numel(baselineIds)
        Tb = filterBaseline(T, baselineIds(idx));
        if isempty(Tb)
            continue;
        end
        [xVals, yVals] = meanByX(Tb, "snr_db", metricName);
        keep = ismember(xVals, snrGrid);
        xVals = xVals(keep);
        yVals = yVals(keep);
        if asPercent
            yVals = 100 .* yVals;
        end
        if useLogY
            if isempty(logFloor)
                yVals(yVals <= 0) = NaN;
            else
                yVals(isfinite(yVals) & yVals <= 0) = logFloor;
            end
            h = semilogy(ax, xVals, yVals, [lineStyles{idx} markers{idx}], ...
                'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
                'MarkerSize', 4.0 + 0.8 * (idx == 1), ...
                'LineWidth', lineWidths(idx));
        else
            h = plot(ax, xVals, yVals, [lineStyles{idx} markers{idx}], ...
                'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
                'MarkerSize', 4.0 + 0.8 * (idx == 1), ...
                'LineWidth', lineWidths(idx));
        end
        handles(end + 1) = h; %#ok<AGROW>
        labels(end + 1) = baselineLabels(idx); %#ok<AGROW>
        yAll = [yAll, yVals(:)']; %#ok<AGROW>
    end
    xlabel(ax, 'SNR (dB)');
    setYLabel(ax, yLabelText);
    xlim(ax, [min(snrGrid) max(snrGrid)]);
    xticks(ax, snrGrid);
    if numel(handles) > 1
        legend(ax, handles, cellstr(labels), 'Location', 'best', ...
            'Box', 'off', 'FontSize', 5.4);
    end
    styleAxes(ax);
    if useLogY
        applyDecadeLogAxis(ax, yAll, false);
    end
    saveFigure(fig, outDir, fileName);
end

function plotRelativeGainByBaseline(T, metricName, snrGrid, baselineIds, ...
        baselineLabels, outDir, fileName)
    prop = filterBaseline(T, "paper_aircomp");
    [xProp, yProp] = meanByX(prop, "snr_db", metricName);
    propGrid = interp1(xProp, yProp, snrGrid, 'linear', NaN);

    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'s', '^', 'd', 'v'};
    handles = gobjects(0);
    labels = strings(0);
    yline(ax, 0, '-', 'Color', [0.45 0.45 0.45], 'LineWidth', 0.75, ...
        'HandleVisibility', 'off');
    yAll = [];
    for idx = 1:numel(baselineIds)
        Tb = filterBaseline(T, baselineIds(idx));
        if isempty(Tb)
            continue;
        end
        [xBase, yBase] = meanByX(Tb, "snr_db", metricName);
        baseGrid = interp1(xBase, yBase, snrGrid, 'linear', NaN);
        gainPct = 100 .* (baseGrid - propGrid) ./ baseGrid;
        h = plot(ax, snrGrid, gainPct, ['-' markers{idx}], ...
            'Color', colors(idx + 1, :), ...
            'MarkerFaceColor', colors(idx + 1, :), 'MarkerSize', 4.0);
        handles(end + 1) = h; %#ok<AGROW>
        labels(end + 1) = "over " + baselineLabels(idx); %#ok<AGROW>
        yAll = [yAll, gainPct]; %#ok<AGROW>
    end
    xlabel(ax, 'SNR (dB)');
    ylabel(ax, 'SW-AirComp WMSE reduction (%)');
    xlim(ax, [min(snrGrid) max(snrGrid)]);
    xticks(ax, snrGrid);
    if ~isempty(yAll)
        finiteY = yAll(isfinite(yAll));
        if ~isempty(finiteY)
            yLow = min(-5, floor(min(finiteY) / 5) * 5);
            yHigh = max(35, ceil(max(finiteY) / 10) * 10 + 5);
            ylim(ax, [yLow, yHigh]);
        end
    end
    legend(ax, handles, cellstr(labels), 'Location', 'best', ...
        'Box', 'off', 'FontSize', 5.4);
    styleAxes(ax);
    saveFigure(fig, outDir, fileName);
end

function plotRatioToProposed(T, metricName, snrGrid, baselineIds, baselineLabels, ...
        outDir, fileName, yLabelText)
    prop = filterBaseline(T, "paper_aircomp");
    [xProp, yProp] = meanByX(prop, "snr_db", metricName);
    propGrid = interp1(xProp, yProp, snrGrid, 'linear', NaN);

    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'s', '^', 'd', 'v'};
    lineStyles = {'--', '-.', ':', '--'};
    handles = gobjects(0);
    labels = strings(0);
    yAll = [];

    for idx = 1:numel(baselineIds)
        if baselineIds(idx) == "paper_aircomp"
            continue;
        end
        Tb = filterBaseline(T, baselineIds(idx));
        if isempty(Tb)
            continue;
        end
        [xBase, yBase] = meanByX(Tb, "snr_db", metricName);
        baseGrid = interp1(xBase, yBase, snrGrid, 'linear', NaN);
        valid = isfinite(propGrid) & isfinite(baseGrid) & propGrid > 0 & baseGrid > 0;
        ratio = NaN(size(snrGrid));
        ratio(valid) = baseGrid(valid) ./ propGrid(valid);

        styleIdx = min(max(idx - 1, 1), numel(markers));
        h = semilogy(ax, snrGrid, ratio, [lineStyles{styleIdx} markers{styleIdx}], ...
            'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
            'MarkerSize', 4.0, 'LineWidth', 1.15);
        handles(end + 1) = h; %#ok<AGROW>
        labels(end + 1) = baselineLabels(idx); %#ok<AGROW>
        yAll = [yAll, ratio]; %#ok<AGROW>
    end

    yline(ax, 1, '-', 'Color', [0.45 0.45 0.45], 'LineWidth', 0.75, ...
        'HandleVisibility', 'off');
    xlabel(ax, 'SNR (dB)');
    setYLabel(ax, yLabelText);
    xlim(ax, [min(snrGrid) max(snrGrid)]);
    xticks(ax, snrGrid);
    legend(ax, handles, cellstr(labels), 'Location', 'best', ...
        'Box', 'off', 'FontSize', 5.4);
    styleAxes(ax);
    applyDecadeLogAxis(ax, yAll, true);
    saveFigure(fig, outDir, fileName);
end

function plotConvergence(T, baselineIds, baselineLabels, outDir, fileName)
    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'o', 's', '^', 'd'};
    handles = gobjects(0);
    labels = strings(0);
    for idx = 1:numel(baselineIds)
        Tb = filterBaseline(T, baselineIds(idx));
        if isempty(Tb)
            continue;
        end
        [iters, objectives] = meanByX(Tb, "iter", "objective");
        valid = isfinite(objectives) & objectives > 0;
        iters = iters(valid);
        objectives = objectives(valid);
        if numel(objectives) < 2
            continue;
        end
        objectives = objectives ./ objectives(1);
        h = semilogy(ax, iters, objectives, ['-' markers{idx}], ...
            'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
            'MarkerSize', 4.0);
        handles(end + 1) = h; %#ok<AGROW>
        labels(end + 1) = baselineLabels(idx); %#ok<AGROW>
    end
    xlabel(ax, 'Alternating iteration');
    ylabel(ax, 'Normalized objective');
    title(ax, 'Controlled replay convergence at 20 dB', 'FontWeight', 'normal');
    legend(ax, handles, cellstr(labels), 'Location', 'northeast', 'Box', 'off');
    styleAxes(ax);
    saveFigure(fig, outDir, fileName);
end

function plotControlledLayerSensitivity(sensitivityT, layerT, outDir, fileName)
    sensLayers = sort(unique(asDouble(sensitivityT.layer)));
    chunks = sort(unique(asDouble(sensitivityT.chunk)));
    sensMatrix = matrixByTwo(sensitivityT, "layer", "chunk", "omega", ...
        sensLayers, chunks);

    propLayer = filterBaseline(layerT, "paper_aircomp");
    errLayers = sort(unique(asDouble(propLayer.layer)));
    snrVals = sort(unique(asDouble(propLayer.snr_db)));
    errMatrix = matrixByTwo(propLayer, "layer", "snr_db", ...
        "approx_logit_rmse", errLayers, snrVals);

    fig = makeFigure(3.35, 3.15);
    tiledlayout(fig, 2, 1, 'TileSpacing', 'compact', 'Padding', 'compact');

    ax1 = nexttile;
    imagesc(ax1, chunks, sensLayers, sensMatrix);
    set(ax1, 'YDir', 'normal');
    xlabel(ax1, 'Hidden chunk');
    ylabel(ax1, 'Layer');
    title(ax1, 'Sensitivity weights', 'FontWeight', 'normal');
    cb1 = colorbar(ax1);
    cb1.Label.String = 'omega';
    colormap(ax1, parula);
    styleAxes(ax1);

    ax2 = nexttile;
    imagesc(ax2, snrVals, errLayers, errMatrix);
    set(ax2, 'YDir', 'normal');
    xlabel(ax2, 'SNR (dB)');
    ylabel(ax2, 'Layer');
    title(ax2, 'Layer error, proposed AirComp', 'FontWeight', 'normal');
    cb2 = colorbar(ax2);
    cb2.Label.String = 'Approx. logit RMSE';
    colormap(ax2, parula);
    styleAxes(ax2);

    saveFigure(fig, outDir, fileName);
end

function plotMetricByNT(T, metricName, snrGrid, ntVals, outDir, fileName, yLabelText)
    fig = makeFigure(3.35, 2.15);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'o', 's', '^', 'd'};
    handles = gobjects(0);
    labels = strings(0);
    for idx = 1:numel(ntVals)
        Tnt = filterNT(T, ntVals(idx));
        if isempty(Tnt)
            continue;
        end
        [xVals, yVals] = meanByX(Tnt, "snr_db", metricName);
        yVals(yVals <= 0) = NaN;
        h = semilogy(ax, xVals, yVals, ['-' markers{idx}], ...
            'Color', colors(idx, :), 'MarkerFaceColor', colors(idx, :), ...
            'MarkerSize', 4.0);
        handles(end + 1) = h; %#ok<AGROW>
        labels(end + 1) = sprintf('N_T = %d', ntVals(idx)); %#ok<AGROW>
    end
    xlabel(ax, 'SNR (dB)');
    ylabel(ax, yLabelText);
    xlim(ax, [min(snrGrid) max(snrGrid)]);
    xticks(ax, snrGrid);
    legend(ax, handles, cellstr(labels), 'Location', 'best', ...
        'Box', 'off', 'FontSize', 5.4);
    styleAxes(ax);
    saveFigure(fig, outDir, fileName);
end

function plotLayerProfile(T, snrGrid, outDir, fileName)
    layers = sort(unique(asDouble(T.layer)));
    layerMatrix = matrixByTwo(T, "layer", "snr_db", "weighted_mse", ...
        layers, snrGrid);
    displayLayers = layers;
    if ~isempty(displayLayers) && min(displayLayers) == 0
        displayLayers = displayLayers + 1;
    end
    z = log10(layerMatrix);

    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    imagesc(ax, snrGrid, displayLayers, z);
    set(ax, 'YDir', 'normal');
    xlabel(ax, 'SNR (dB)');
    ylabel(ax, 'MoE block index');
    xticks(ax, snrGrid);
    yticks(ax, displayLayers);
    if ~isempty(displayLayers)
        yticklabels(ax, compose('%d', displayLayers));
        ylim(ax, [min(displayLayers) - 0.5, max(displayLayers) + 0.5]);
    end
    cb = colorbar(ax);
    cb.Label.String = 'log_{10} weighted MSE';
    title(ax, 'Proposed AirComp block-SNR map', 'FontWeight', 'normal');
    colormap(ax, parula);
    styleAxes(ax);
    grid(ax, 'off');
    saveFigure(fig, outDir, fileName);
end

function plotSensitivityQuintileError(T, ntValue, snrValue, baselineIds, ...
        baselineLabels, outDir, fileName)
    T = maybeFilterNT(T, ntValue);
    T = T(asDouble(T.snr_db) == snrValue, :);
    T = T(~strcmp(asString(T.baseline), "clean_ideal"), :);
    T = addSensitivityQuintile(T, 5);
    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'o', 's', '^', 'd', 'v', '>'};
    handles = gobjects(0);
    labels = strings(0);
    yAll = [];
    for idx = 1:numel(baselineIds)
        Tb = filterBaseline(T, baselineIds(idx));
        if isempty(Tb)
            continue;
        end
        [qVals, yVals] = seriesByQuintile(Tb, "weighted_epsilon");
        valid = isfinite(yVals) & yVals > 0;
        if any(valid)
            hCurve = plot(ax, qVals(valid), yVals(valid), '-', ...
                'Color', colors(idx, :), 'LineWidth', 1.05, ...
                'Marker', markers{1 + mod(idx - 1, numel(markers))}, ...
                'MarkerSize', 3.5, 'MarkerFaceColor', 'w');
            handles(end + 1) = hCurve; %#ok<AGROW>
            labels(end + 1) = baselineLabels(idx); %#ok<AGROW>
            yAll = [yAll; yVals(valid)]; %#ok<AGROW>
        end
    end
    xlabel(ax, 'Bin index $q$', 'Interpreter', 'latex');
    ylabel(ax, '$\bar{D}_{w}(q)$', 'Interpreter', 'latex');
    xlim(ax, [0.50 5.50]);
    xticks(ax, 1:5);
    legend(ax, handles, cellstr(labels), 'Location', 'best', ...
        'Box', 'off', 'FontSize', 5.4);
    styleAxes(ax);
    applyDecadeLogAxis(ax, yAll, false);
    saveFigure(fig, outDir, fileName);
end

function plotSensitivityQuintileRatio(T, ntValue, snrValue, baselineIds, ...
        baselineLabels, outDir, fileName)
    T = maybeFilterNT(T, ntValue);
    T = T(asDouble(T.snr_db) == snrValue, :);
    T = T(~strcmp(asString(T.baseline), "clean_ideal"), :);
    T = addSensitivityQuintile(T, 5);
    Tprop = filterBaseline(T, "paper_aircomp");
    if isempty(Tprop)
        return;
    end
    keyVars = {'seed', 'block_id', 'token', 'layer', 'chunk', 'subcarrier'};
    propSmall = Tprop(:, [keyVars, {'weighted_epsilon'}]);
    propSmall.sw_weighted_epsilon = asDouble(propSmall.weighted_epsilon);
    propSmall.weighted_epsilon = [];

    fig = makeFigure(2.30, 1.70);
    ax = axes(fig);
    hold(ax, 'on');
    colors = plotColors();
    markers = {'s', '^', 'd', 'v', '>'};
    handles = gobjects(0);
    labels = strings(0);
    yAll = [];
    for idx = 1:numel(baselineIds)
        Tb = filterBaseline(T, baselineIds(idx));
        if isempty(Tb)
            continue;
        end
        baseSmall = Tb(:, [keyVars, {'weighted_epsilon', ...
            'sensitivity_quintile'}]);
        baseSmall.base_weighted_epsilon = ...
            asDouble(baseSmall.weighted_epsilon);
        baseSmall.weighted_epsilon = [];
        joined = innerjoin(baseSmall, propSmall, 'Keys', keyVars);
        ratio = asDouble(joined.base_weighted_epsilon) ./ ...
            asDouble(joined.sw_weighted_epsilon);
        [qVals, yVals] = meanByQuintile(joined.sensitivity_quintile, ...
            ratio);
        valid = isfinite(yVals) & yVals > 0;
        colorIdx = min(idx + 1, size(colors, 1));
        if any(valid)
            hCurve = plot(ax, qVals(valid), yVals(valid), '-', ...
                'Color', colors(colorIdx, :), 'LineWidth', 1.05, ...
                'Marker', markers{1 + mod(idx - 1, numel(markers))}, ...
                'MarkerSize', 3.5, 'MarkerFaceColor', 'w');
            handles(end + 1) = hCurve; %#ok<AGROW>
            labels(end + 1) = baselineLabels(idx); %#ok<AGROW>
            yAll = [yAll; yVals(valid)]; %#ok<AGROW>
        end
    end
    yline(ax, 1, '-', 'Color', [0.45 0.45 0.45], ...
        'LineWidth', 0.75, 'HandleVisibility', 'off');
    xlabel(ax, 'Bin index $q$', 'Interpreter', 'latex');
    ylabel(ax, '$\bar{R}_{w}(q)$', 'Interpreter', 'latex');
    xlim(ax, [0.50 5.50]);
    xticks(ax, 1:5);
    legend(ax, handles, cellstr(labels), 'Location', 'best', ...
        'Box', 'off', 'FontSize', 5.4);
    styleAxes(ax);
    applyDecadeLogAxis(ax, yAll, true);
    saveFigure(fig, outDir, fileName);
end

function [qVals, yVals] = seriesByQuintile(T, metricName)
    q = asDouble(T.sensitivity_quintile);
    y = asDouble(T.(char(metricName)));
    [qVals, yVals] = meanByQuintile(q, y);
end

function [qVals, yVals] = meanByQuintile(q, y)
    q = asDouble(q);
    y = asDouble(y);
    valid = isfinite(q) & isfinite(y);
    qVals = (1:5)';
    yVals = nan(5, 1);
    for qq = 1:5
        vals = y(valid & q == qq);
        if ~isempty(vals)
            yVals(qq) = mean(vals, 'omitnan');
        end
    end
end

function T = addSensitivityQuintile(T, nBins)
    omega = asDouble(T.omega);
    q = nan(height(T), 1);
    validIdx = find(isfinite(omega));
    [omegaSorted, order] = sort(omega(validIdx), 'ascend');
    rankedIdx = validIdx(order);
    startIdx = 1;
    while startIdx <= numel(rankedIdx)
        endIdx = startIdx;
        while endIdx < numel(rankedIdx) && ...
                omegaSorted(endIdx + 1) == omegaSorted(startIdx)
            endIdx = endIdx + 1;
        end
        avgRank = (startIdx + endIdx) / 2;
        bin = ceil(avgRank * nBins / numel(rankedIdx));
        bin = max(1, min(nBins, bin));
        q(rankedIdx(startIdx:endIdx)) = bin;
        startIdx = endIdx + 1;
    end
    T.sensitivity_quintile = q;
end

function T = maybeFilterNT(T, ntValue)
    if hasVar(T, "N_T") || (hasVar(T, "ablation_value") && ...
            any(contains(asString(T.ablation_value), ...
            "system.N_T=" + string(ntValue))))
        T = filterNT(T, ntValue);
    end
end

function [snrVals, accVals, cleanAcc] = openSeries(T, benchmarkName)
    benchMask = strcmpi(asString(T.benchmark), char(benchmarkName));
    modeVals = lower(asString(T.mode));
    cleanMask = benchMask & modeVals == "clean";
    airMask = benchMask & modeVals == "aircomp";
    values = asDouble(T.value);
    snr = asDouble(T.snr_db);
    cleanAcc = values(find(cleanMask, 1, 'first'));
    snrVals = snr(airMask);
    accVals = values(airMask);
    [snrVals, order] = sort(snrVals);
    accVals = accVals(order);
end

function T = removeSkipped(T)
    if ~hasVar(T, "skipped")
        return;
    end
    skipped = T.skipped;
    if islogical(skipped)
        keep = ~skipped;
    elseif isnumeric(skipped)
        keep = skipped == 0;
    else
        skippedText = lower(asString(skipped));
        keep = ~(skippedText == "true" | skippedText == "1" | ...
            skippedText == "yes");
    end
    T = T(keep, :);
end

function T = filterNT(T, ntValue)
    if hasVar(T, "N_T")
        T = T(asDouble(T.N_T) == ntValue, :);
    elseif hasVar(T, "ablation_value")
        needle = "system.N_T=" + string(ntValue);
        T = T(contains(asString(T.ablation_value), needle), :);
    end
end

function T = filterBaseline(T, baselineId)
    T = T(strcmp(asString(T.baseline), char(baselineId)), :);
end

function [xVals, yVals] = meanByX(T, xVar, yVar)
    x = asDouble(T.(char(xVar)));
    y = asDouble(T.(char(yVar)));
    valid = isfinite(x) & isfinite(y);
    xVals = sort(unique(x(valid)));
    yVals = nan(size(xVals));
    for idx = 1:numel(xVals)
        mask = valid & x == xVals(idx);
        yVals(idx) = mean(y(mask), 'omitnan');
    end
end

function M = matrixByTwo(T, rowVar, colVar, valueVar, rowVals, colVals)
    rows = asDouble(T.(char(rowVar)));
    cols = asDouble(T.(char(colVar)));
    values = asDouble(T.(char(valueVar)));
    M = nan(numel(rowVals), numel(colVals));
    for rowIdx = 1:numel(rowVals)
        for colIdx = 1:numel(colVals)
            mask = rows == rowVals(rowIdx) & cols == colVals(colIdx) & ...
                isfinite(values);
            if any(mask)
                M(rowIdx, colIdx) = mean(values(mask), 'omitnan');
            end
        end
    end
end

function tf = hasVar(T, name)
    tf = any(strcmp(T.Properties.VariableNames, char(name)));
end

function values = asDouble(raw)
    if isnumeric(raw) || islogical(raw)
        values = double(raw);
    else
        values = str2double(asString(raw));
    end
end

function values = asString(raw)
    if isstring(raw)
        values = raw;
    elseif iscell(raw)
        values = string(raw);
    elseif iscategorical(raw)
        values = string(raw);
    elseif isnumeric(raw) || islogical(raw)
        values = string(raw);
    else
        values = string(raw);
    end
    values = strtrim(values);
end

function fig = makeFigure(widthIn, heightIn)
    fig = figure('Color', 'w', 'Units', 'inches', ...
        'Position', [1 1 widthIn heightIn], 'PaperPositionMode', 'auto', ...
        'Visible', 'off');
end

function applyDecadeLogAxis(ax, yVals, forceRatioSpan)
    if nargin < 3
        forceRatioSpan = false;
    end
    yVals = yVals(:);
    finiteY = yVals(isfinite(yVals) & yVals > 0);
    if forceRatioSpan
        finiteY = [finiteY; 0.1; 1; 10]; %#ok<AGROW>
    end
    if isempty(finiteY)
        return;
    end
    lowExp = floor(log10(min(finiteY)));
    highExp = ceil(log10(max(finiteY)));
    if lowExp == highExp
        lowExp = lowExp - 1;
        highExp = highExp + 1;
    end
    exponents = lowExp:highExp;
    ticks = 10 .^ exponents;
    set(ax, 'YScale', 'log', 'YMinorGrid', 'on', 'YMinorTick', 'on');
    ylim(ax, [ticks(1), ticks(end)]);
    yticks(ax, ticks);
    yticklabels(ax, arrayfun(@(e) sprintf('$10^{%d}$', e), exponents, ...
        'UniformOutput', false));
    ax.TickLabelInterpreter = 'latex';
end

function styleAxes(ax)
    set(ax, 'Box', 'on', 'LineWidth', 0.7, 'TickDir', 'out', ...
        'FontName', 'Arial', 'FontSize', 7);
    grid(ax, 'on');
    ax.GridLineStyle = '-';
    ax.MinorGridLineStyle = '-';
    ax.GridAlpha = 0.22;
    ax.MinorGridAlpha = 0.10;
end

function setYLabel(ax, yLabelText)
    labelText = char(yLabelText);
    if contains(string(yLabelText), "$")
        ylabel(ax, labelText, 'Interpreter', 'latex');
    else
        ylabel(ax, labelText);
    end
end

function colors = plotColors()
    colors = [0.000 0.447 0.741; ...
              0.850 0.325 0.098; ...
              0.466 0.674 0.188; ...
              0.494 0.184 0.556; ...
              0.929 0.694 0.125; ...
              0.301 0.745 0.933; ...
              0.635 0.078 0.184];
end

function saveFigure(fig, outDir, fileName)
    fileName = char(fileName);
    exportgraphics(fig, fullfile(outDir, [fileName '.pdf']), ...
        'ContentType', 'vector', 'BackgroundColor', 'white');
    exportgraphics(fig, fullfile(outDir, [fileName '.png']), ...
        'Resolution', 300, 'BackgroundColor', 'white');
    close(fig);
end

